A Polynomial-Time Algorithm for Unconstrained Binary Quadratic Optimization

In this paper, an exact algorithm in polynomial time is developed to solve unrestricted binary quadratic programs. The computational complexity is $O\left( n^{\frac{15}{2}}\right) $, although very conservative, it is sufficient to prove that this minimization problem is in the complexity class $P$. The implementation aspects are also described in detail with a special emphasis on the transformation of the quadratic program into a linear program that can be solved in polynomial time. The algorithm was implemented in MATLAB and checked by generating five million matrices of arbitrary dimensions up to 30 with random entries in the range $\left[ -50,50\right] $. All the experiments carried out have revealed that the method works correctly.

==> anc/QUBO.m <==
% Quadratic Pseudo-Boolean Minimization
% 
% Computes the global minimum of a quadratic pseudo-Boolean function in
% polynomial time. The result is compared with the exact minimum obtained
% by brute force.
% 
% Author: Juan Ignacio Mulero-Martínez
% Date: 13-06-2020.


% Definition of the Objective Quadratic Function f(x)=x'*Q*x+b'x

clear all;              % We clear memory before running
clearvars -global


n=20;                    % We fix the dimension of Q.
lv=-20;                 % Lower value for the range of values
uv=20;                  % Upper value for the range of values
%P = randi([lv,uv],n);  % Create a random matrix of integers in a 
                        % specified range [lv,uv].

P=(uv-lv)*rand(n)+lv;   % If you prefer to work with coefficients in the
                        % Reals you should activate this line.
Q=P+P';                 % Create the symmetric matrix Q from P.

% We set the diagonal entries to zero to avoid quadratic terms (x_i) ^ 2

Q=Q-diag(diag(Q));

% A random vector b of dimension nx1 is generated.
%

b=(uv-lv)*rand(n,1)+lv; 

N=nchoosek(n,3);        % Number of 3-combinations in the set {1,2,...,n}
N1=nchoosek(n,2);       % Number of 2-combinations in the set {1,2,...n}
if n>3,
    N2=(nchoosek(n-1,2)-1)*n;
else N2=0;
end;



[Aeq,beq,cc]=UBQP2LP(Q,b);

disp('CALLING THE LINEAR OPTIMIZER');


lb=zeros(8*N+2*N1,1);
ub=[ones(8*N,1);2*ones(N1,1);0.5*ones(N1,1)];

x0=[];

options = optimoptions('linprog','Algorithm','dual-simplex','OptimalityTolerance',1e-10);

[w,fval]=linprog(cc,[],[],Aeq,beq,lb,ub,x0,options)


disp('COMPUTING BRUTE FORCE SOLUTION');


% BRUTE FORCE: This code is inefficient

minimo=inf;

for i=0:(2^n)-1,
    y=de2bi(i,n,'left-msb');
    fobj=y*Q*y'+b'*y';
    if fobj<minimo,
        minimo=fobj;
    end;
end;


if abs(cc*w-minimo)<1e-3,
    disp('SUCCESS');
else
    disp('UNSUCCESS');
end;



==> anc/UBQP2LP.m <==
function [Aeq,beq,cc]=UBQP2LP(Q,b)

% Transformation of an Unconstrained Binary Quadratic Problem into a Linear
% Programming Problem
% 
% Input: A quadratic function f(x)=x'Q*x+b'x
%
% Output: A linear objective function cc'w with linear constraints
% Aeq*w=beq
%
% Author: Juan Ignacio Mulero-Martínez
% Date: 13-06-2020.


n=length(Q);


N=nchoosek(n,3);        % Number of 3-combinations in the set {1,2,...,n}
N1=nchoosek(n,2);       % Number of 2-combinations in the set {1,2,...n}
if n>3,
    N2=(nchoosek(n-1,2)-1)*n;
else N2=0;
end;


% Transformation of the objective function into a linear form cc'*w

%Vector c from f(x)=c'*alpha(x)

c=zeros(n*(n+1)/2,1);

cont=0;
for i=1:n
    cont=cont+1;
    c(cont)=b(i);
    for j=i+1:n
        cont=cont+1;
        c(cont)=2*Q(i,j);
    end;
end;

% Generate Linear Transformation T

T=sparse(n*(n+1)/2,2*N1);

cont=0;

for i=1:n,
    S=1:n;    
    cont=cont+1;
    
    % Generate xi
    
    switch i
        case 1
            T(cont,8*N+ind(1,2,n))=1/2;
            T(cont,8*N+ind(1,3,n))=1/2;
            T(cont,8*N+ind(2,3,n))=-1/2;
            
            T(cont,8*N+N1+ind(1,2,n))=1/2;
            T(cont,8*N+N1+ind(1,3,n))=1/2;
            T(cont,8*N+N1+ind(2,3,n))=-1/2;
        case 2
            T(cont,8*N+ind(1,2,n))=1/2;
            T(cont,8*N+ind(2,3,n))=1/2;
            T(cont,8*N+ind(1,3,n))=-1/2;
            
            T(cont,8*N+N1+ind(1,2,n))=1/2;
            T(cont,8*N+N1+ind(2,3,n))=1/2;
            T(cont,8*N+N1+ind(1,3,n))=-1/2;
        otherwise
            T(cont,8*N+ind(1,2,n))=-1/2;
            T(cont,8*N+ind(1,i,n))=1/2;
            T(cont,8*N+ind(2,i,n))=1/2;
            
            T(cont,8*N+N1+ind(1,2,n))=-1/2;
            T(cont,8*N+N1+ind(1,i,n))=1/2;
            T(cont,8*N+N1+ind(2,i,n))=1/2;        
            
            
    end;
    
    % Generate T for products xi*xj
   
    for j=i+1:n,
        cont=cont+1;
        T(cont,8*N+ind(i,j,n))=1/2;
        T(cont,8*N+N1+ind(i,j,n))=-1/2;
    end;
end;


cc=c'*T;

% Definition of the basic block B

B=zeros(6,8);
i=0;
for x1=0:1,
    for x2=0:1,
        for x3=0:1,
            i=i+1;
            B(1,i)=((x1+x2)^2)/2;
            B(2,i)=((x1+x3)^2)/2;
            B(3,i)=((x2+x3)^2)/2;
            B(4,i)=((x1-x2)^2)/2;
            B(5,i)=((x1-x3)^2)/2;
            B(6,i)=((x2-x3)^2)/2;         
            
        end;
    end;
end;




%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Consistency Constraints
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

if (n>3),

M=sparse(N2,2*N1);



cont=0;
for i=1:n,
    S=1:n;
    S(i)=[];
	j1=S(1);
	k1=S(2);
    for v1=1:n-2,
        for v2=v1+1:n-1,
            if v1>1 || v2>2, 
                cont=cont+1;
                j=S(v1);
                k=S(v2);           
                
                % Part of u
                
                M(cont,ind(i,j1,n))=M(cont,ind(i,j1,n))-1;
                M(cont,ind(i,k1,n))=M(cont,ind(i,k1,n))-1;
                M(cont,ind(j1,k1,n))=M(cont,ind(j1,k1,n))+1;
                
                M(cont,ind(i,j,n))=M(cont,ind(i,j,n))+1;
                M(cont,ind(i,k,n))=M(cont,ind(i,k,n))+1;
                M(cont,ind(j,k,n))=M(cont,ind(j,k,n))-1;
            
            end;
        end;    
    end;
end;


% Here we repeat for the variable v the same matrix computed above for u

M(:,N1+1:2*N1)=M(:,1:N1);
else M=[];
end;

% MATRIX A FOR THE EQUALITIES IN THE LINEAR PROGRAMMING PROBLEM %%%


Aeq=sparse(7*N+N2,8*N+2*N1);

cont=0;
for i=1:n,
    for j=i+1:n,
        for k=j+1:n,   
            cont=cont+1;
            
            % First Block Row
            
            Aeq((cont-1)*6+1:cont*6,(cont-1)*8+1:cont*8)=B;
            % Variables u
            Aeq((cont-1)*6+1,8*N+ind(i,j,n))=-1;
            Aeq((cont-1)*6+2,8*N+ind(i,k,n))=-1;
            Aeq((cont-1)*6+3,8*N+ind(j,k,n))=-1;
            % Variables v
            Aeq((cont-1)*6+4,8*N+N1+ind(i,j,n))=-1;
            Aeq((cont-1)*6+5,8*N+N1+ind(i,k,n))=-1;
            Aeq((cont-1)*6+6,8*N+N1+ind(j,k,n))=-1;
            
            % Second Block Row
            
            if n>3, Aeq(6*N+1:6*N+N2,8*N+1:8*N+2*N1)=M;
            end;
            
            % Third Block Row
            
            %for l=1:N,
            
            Aeq(6*N+N2+cont,(cont-1)*8+1:cont*8)=ones(1,8);
            %end;
            
           
        end;
    end;
end;



beq=[sparse(6*N+N2,1);ones(N,1)];



==> anc/ind.m <==
function y=ind(i,j,N)
if i<j,
    y=(i-1)*(2*N-i)/2+(j-i);
else
    y=(j-1)*(2*N-j)/2+(i-j);
end
